Fundamentos para a Constru\c{c}\~ao no GeoGebra de Tessela\c{c}\~oes Aperi\'odicas usando um \'Unico Pol\'igono

In this work, we will explore some polygons that individually are capable of filling the plane in an aperiodic way. These polygons were recently discovered by some researchers and constitute a great discovery for Mathematics. We will present two ways of constructing these polygons, the first of which is based on the juxtaposition of copies of a particular kite and the second consists of constructing, with a ruler and compass, the polygonal line formed by the sides of each of these polygons. The constructions are made in GeoGebra with great detail to allow reproduction.

==> GeoGebra/geogebra_javascript.js <==
function ggbOnInit() {}
